Modeling chemistry during star formation: Water deuteration in dynamic star-forming regions

Recent observations of the HDO/H$_2$O ratio toward protostars in isolated and clustered environments show an apparent dichotomy, where isolated sources show higher D/H ratios than clustered counterparts. Establishing which physical and chemical processes create this differentiation can provide insights into the chemical evolution of water during star formation and the chemical diversity during the star formation process and in young planetary systems. Methods: The evolution of water is modeled using 3D physicochemical models of a dynamic star-forming environment. The physical evolution during the protostellar collapse is described by tracer particles from a 3D MHD simulation of a molecular cloud region. Each particle trajectory is post-processed using RADMC-3D to calculate the temperature and radiation field. The chemical evolution is simulated using a three-phase grain-surface chemistry model and the results are compared with interferometric observations of H$_2$O, HDO, and D$_2$O in hot corinos toward low-mass protostars. Results: The physicochemical model reproduces the observed HDO/H$_2$O and D$_2$O/HDO ratios in hot corinos, but shows no correlation with cloud environment for similar identical conditions. The observed dichotomy in water D/H ratios requires variation in the initial conditions (e.g., the duration and temperature of the prestellar phase). Reproducing the observed D/H ratios in hot corinos requires a prestellar phase duration $t\sim$1-3 Myr and temperatures in the range $T \sim$ 10-20 K prior to collapse. This work demonstrates that the observed differentiation between clustered and isolated protostars stems from differences in the molecular cloud or prestellar core conditions and does not arise during the protostellar collapse itself.

==> figures/initial_conditions_CR_126.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import numpy as np
import matplotlib.pyplot as plt
import os, sys, re
from glob import glob
import numpy.ma as ma
from multiprocessing import Pool
import multiprocessing.managers
from functools import partial


try:
    plt.style.use('mydefaultBiggerTick')
except IOError:
    print("Using default mpl style")

def read_data(vers):
    data = np.load('sink126_v%i_water.npz' % vers)
    H2O_gas = data['H2O_gas']
    HDO_gas = data['HDO_gas']
    D2O_gas = data['D2O_gas']
    ntot = data['ntot']
    rinit = data['rinit']
    rfinal = data['rfinal']
    time_stamps = data['time_stamps']

    HDO_H2O = HDO_gas/H2O_gas
    D2O_HDO = D2O_gas/HDO_gas

    ok_idx = np.invert(((H2O_gas < 0.0) | (HDO_gas < 0.0) | (
        D2O_gas < 0.0) | (H2O_gas > 1.0) | (HDO_gas > 1.0) | (D2O_gas > 1.0)))

    # PLOT
    bins = np.linspace(25000, 375000, 8)
    digitized = np.digitize(time_stamps[ok_idx], bins)
    # seems to make more sense to shift the values (due to how bins_mean is assigned):
    digitized = digitized-1
    bin_HDO_H2O, bin_D2O_HDO = [], []
    bin_std_HDO_H2O, bin_std_D2O_HDO = [], []
    n_for_bin = []
    bins_mean = [(bins[i]-bins[i-1])/2.0 + bins[i-1]
                 for i in range(1, len(bins))]
    for i in range(0, len(bins_mean)):
        mean = np.mean(HDO_H2O[digitized == i])
        std = np.std(HDO_H2O[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_HDO_H2O.append(mean)
        bin_std_HDO_H2O.append(std)
        n_for_bin.append(len(HDO_H2O[digitized == i]))
        mean = np.mean(D2O_HDO[digitized == i])
        std = np.std(D2O_HDO[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_D2O_HDO.append(mean)
        bin_std_D2O_HDO.append(std)
    bins_mean = np.array(bins_mean)
    X = bins_mean/1e3
    for i in range(len(bins_mean)):
        print("In bin with mean %.1f kyr, and width 50kyr, n: %i" %
              (bins_mean[i]/1e3, n_for_bin[i]))
        print("(HDO/H2O)gas: %e +- %e" % (bin_HDO_H2O[i], bin_std_HDO_H2O[i]))
        print("(D2O/HDO)gas: %e +- %e" % (bin_D2O_HDO[i], bin_std_D2O_HDO[i]))

    return X, bin_HDO_H2O, bin_D2O_HDO, bin_std_HDO_H2O, bin_std_D2O_HDO




### -------------------------------------------------------
### Get masses

final_masses = np.load('./final_masses.npz')
final_masses = final_masses['arr_0']
mass72 = final_masses[72]
mass95 = final_masses[95]
mass126 = final_masses[126]

X_20, bin_HDO_H2O_20, bin_D2O_HDO_20, bin_std_HDO_H2O_20, bin_std_D2O_HDO_20 = read_data(20)
X_46, bin_HDO_H2O_46, bin_D2O_HDO_46, bin_std_HDO_H2O_46, bin_std_D2O_HDO_46 = read_data(46)
X_33, bin_HDO_H2O_33, bin_D2O_HDO_33, bin_std_HDO_H2O_33, bin_std_D2O_HDO_33 = read_data(33)


# Adjust times to be the onset of collapse and not the initial ~100 kyr
X_20 = X_20 - 100
X_46 = X_46 - 100
X_33 = X_33 - 100
############### PLOT ###################
colors = ['C0', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6', 'C7', 'C8', 'C9']
hatches = ['\\', '/']*20

####################################
fig, ax = plt.subplots(2, 3, sharex='col', sharey='row', figsize=(14, 8))
fig.subplots_adjust(top=0.88, bottom=0.1, left=0.1,
                    right=0.98, wspace=0.0, hspace=0.1)
fig.suptitle(r'sink 126, mass: % 0.2f $\mathrm{M}_\odot$' % mass126)
#fig.suptitle('sink %.3i, mass: %.2f' % (nsink, final_masses[nsink]))
ax1 = ax[0, 0]
nvalues = len([i for i in bin_HDO_H2O_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax1.bar(X_20[i], bin_HDO_H2O_20[i], yerr=bin_std_HDO_H2O_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax1.set_ylabel(r'$f_{\mathrm{D}1}$')
ax1.set_title(r'prephase: $\xi_{\mathrm{H}_2} = 10^{-17}$', fontsize=20, pad=12)
ax1.set_yscale('log')
ax1.set_ylim([9e-4, 4.3e-2])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax2 = ax[0, 1]
nvalues = len([i for i in bin_D2O_HDO_46 if isinstance(i, float)])
for i in range(1, nvalues):
    ax2.bar(X_46[i], bin_HDO_H2O_46[i], yerr=bin_std_HDO_H2O_46[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax2.set_title(
    r'prephase: $\xi_{\mathrm{H}_2} = 10^{-16}$', fontsize=20, pad=12)
#plt.xlim([X[1], X[1+nvalues]])
########################
ax3 = ax[0, 2]
nvalues = len([i for i in bin_D2O_HDO_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax3.bar(X_33[i], bin_HDO_H2O_33[i], yerr=bin_std_HDO_H2O_33[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])

ax3.set_title(r'prephase: $\xi_{\mathrm{H}_2} = 10^{-15}$', fontsize=20, pad=12)
########################
ax4 = ax[1, 0]
nvalues = len([i for i in bin_HDO_H2O_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax4.bar(X_20[i], bin_D2O_HDO_20[i], yerr=bin_std_D2O_HDO_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax4.set_ylabel(r'$f_{\mathrm{D}2}$')
ax4.set_yscale('log')
ax4.set_xlabel(r'time (kyr)')
#ax4.set_ylim([1e-5, 3.2e-2])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax5 = ax[1, 1]
nvalues = len([i for i in bin_D2O_HDO_46 if isinstance(i, float)])
for i in range(1, nvalues):
    ax5.bar(X_46[i], bin_D2O_HDO_46[i], yerr=bin_std_D2O_HDO_46[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax5.set_xlabel(r'time (kyr)')
########################
#plt.xlim([X[1], X[1+nvalues]])
ax6 = ax[1, 2]
nvalues = len([i for i in bin_D2O_HDO_33 if isinstance(i, float)])
for i in range(1, nvalues):
    ax6.bar(X_33[i], bin_D2O_HDO_33[i], yerr=bin_std_D2O_HDO_33[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax6.set_xlabel(r'time (kyr)')
ax6.set_ylim([5e-3, 5e-2])
plt.savefig('DH_time_bars_CR_sink126.pdf')
plt.show()



print(" ######################## ")
print(" model 1: %e, %e" %
      (np.nanmean(bin_HDO_H2O_20), np.nanstd(bin_HDO_H2O_20)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_HDO_H2O_46), np.nanstd(bin_HDO_H2O_46)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_HDO_H2O_33), np.nanstd(bin_HDO_H2O_33)))

print(" model 1: %e, %e" %
      (np.nanmean(bin_D2O_HDO_20), np.nanstd(bin_D2O_HDO_20)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_D2O_HDO_46), np.nanstd(bin_D2O_HDO_46)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_D2O_HDO_33), np.nanstd(bin_D2O_HDO_33)))


==> figures/initial_conditions_Gnot_126.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import numpy as np
import matplotlib.pyplot as plt
import os, sys, re
from glob import glob
import numpy.ma as ma
from multiprocessing import Pool
import multiprocessing.managers
from functools import partial


try:
    plt.style.use('mydefaultBiggerTick')
except IOError:
    print("Using default mpl style")


def read_data(vers):
    data = np.load('sink126_v%i_water.npz' % vers)
    H2O_gas = data['H2O_gas']
    HDO_gas = data['HDO_gas']
    D2O_gas = data['D2O_gas']
    ntot = data['ntot']
    rinit = data['rinit']
    rfinal = data['rfinal']
    time_stamps = data['time_stamps']

    HDO_H2O = HDO_gas/H2O_gas
    D2O_HDO = D2O_gas/HDO_gas

    ok_idx = np.invert(((H2O_gas < 0.0) | (HDO_gas < 0.0) | (
        D2O_gas < 0.0) | (H2O_gas > 1.0) | (HDO_gas > 1.0) | (D2O_gas > 1.0)))

    # PLOT
    bins = np.linspace(25000, 375000, 8)
    digitized = np.digitize(time_stamps[ok_idx], bins)
    # seems to make more sense to shift the values (due to how bins_mean is assigned):
    digitized = digitized-1
    bin_HDO_H2O, bin_D2O_HDO = [], []
    bin_std_HDO_H2O, bin_std_D2O_HDO = [], []
    n_for_bin = []
    bins_mean = [(bins[i]-bins[i-1])/2.0 + bins[i-1]
                 for i in range(1, len(bins))]
    for i in range(0, len(bins_mean)):
        mean = np.mean(HDO_H2O[digitized == i])
        std = np.std(HDO_H2O[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_HDO_H2O.append(mean)
        bin_std_HDO_H2O.append(std)
        n_for_bin.append(len(HDO_H2O[digitized == i]))
        mean = np.mean(D2O_HDO[digitized == i])
        std = np.std(D2O_HDO[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_D2O_HDO.append(mean)
        bin_std_D2O_HDO.append(std)

    bins_mean = np.array(bins_mean)
    X = bins_mean/1e3
    for i in range(len(bins_mean)):
        print("In bin with mean %.1f kyr, and width 50kyr, n: %i" %
              (bins_mean[i]/1e3, n_for_bin[i]))
        print("(HDO/H2O)gas: %e +- %e" % (bin_HDO_H2O[i], bin_std_HDO_H2O[i]))
        print("(D2O/HDO)gas: %e +- %e" % (bin_D2O_HDO[i], bin_std_D2O_HDO[i]))

    return X, bin_HDO_H2O, bin_D2O_HDO, bin_std_HDO_H2O, bin_std_D2O_HDO




### -------------------------------------------------------
### Get masses

final_masses = np.load('./final_masses.npz')
final_masses = final_masses['arr_0']
mass72 = final_masses[72]
mass95 = final_masses[95]
mass126 = final_masses[126]

X_20, bin_HDO_H2O_20, bin_D2O_HDO_20, bin_std_HDO_H2O_20, bin_std_D2O_HDO_20 = read_data(20)
X_45, bin_HDO_H2O_45, bin_D2O_HDO_45, bin_std_HDO_H2O_45, bin_std_D2O_HDO_45 = read_data(50)
X_31, bin_HDO_H2O_31, bin_D2O_HDO_31, bin_std_HDO_H2O_31, bin_std_D2O_HDO_31 = read_data(45)

X_20 = X_20 - 100
X_45 = X_45 - 100
X_31 = X_31 - 100
############### PLOT ###################
colors = ['C0', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6', 'C7', 'C8', 'C9']
hatches = ['\\', '/']*20

####################################
fig, ax = plt.subplots(2, 3, sharex='col', sharey='row', figsize=(14, 8))
fig.subplots_adjust(top=0.88, bottom=0.1, left=0.1,
                    right=0.98, wspace=0.0, hspace=0.1)
fig.suptitle(r'sink M048-I, mass: % 0.2f $\mathrm{M}_\odot$' % mass126)
#fig.suptitle('sink %.3i, mass: %.2f' % (nsink, final_masses[nsink]))
ax1 = ax[0, 0]
nvalues = len([i for i in bin_HDO_H2O_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax1.bar(X_20[i], bin_HDO_H2O_20[i], yerr=bin_std_HDO_H2O_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax1.set_ylabel(r'$f_{\mathrm{D}1}$')
ax1.set_title(r'$G$ = 1 $G_0$', fontsize=20, pad=12)
ax1.set_yscale('log')
ax1.set_ylim([9e-4, 0.5e-2])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax2 = ax[0, 1]
nvalues = len([i for i in bin_D2O_HDO_45 if isinstance(i, float)])
for i in range(1, nvalues):
    ax2.bar(X_45[i], bin_HDO_H2O_45[i], yerr=bin_std_HDO_H2O_45[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax2.set_title(
    r'$G$ = $10 G_0$', fontsize=20, pad=12)
#plt.xlim([X[1], X[1+nvalues]])
########################
ax3 = ax[0, 2]
nvalues = len([i for i in bin_D2O_HDO_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax3.bar(X_31[i], bin_HDO_H2O_31[i], yerr=bin_std_HDO_H2O_31[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])

ax3.set_title(r'$G$ = $100 G_0$', fontsize=20, pad=12)
########################
ax4 = ax[1, 0]
nvalues = len([i for i in bin_HDO_H2O_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax4.bar(X_20[i], bin_D2O_HDO_20[i], yerr=bin_std_D2O_HDO_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax4.set_ylabel(r'$f_{\mathrm{D}2}$')
ax4.set_yscale('log')
ax4.set_xlabel(r'time (kyr)')
#ax4.set_ylim([1e-5, 3.2e-2])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax5 = ax[1, 1]
nvalues = len([i for i in bin_D2O_HDO_45 if isinstance(i, float)])
for i in range(1, nvalues):
    ax5.bar(X_45[i], bin_D2O_HDO_45[i], yerr=bin_std_D2O_HDO_45[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax5.set_xlabel(r'time (kyr)')
########################
#plt.xlim([X[1], X[1+nvalues]])
ax6 = ax[1, 2]
nvalues = len([i for i in bin_D2O_HDO_31 if isinstance(i, float)])
for i in range(1, nvalues):
    ax6.bar(X_31[i], bin_D2O_HDO_31[i], yerr=bin_std_D2O_HDO_31[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax6.set_xlabel(r'time (kyr)')
ax6.set_ylim([2e-3, 4e-2])

plt.savefig('DH_time_bars_Gnot_sink126.pdf')


print(" ######################## ")
print(" model 1: %e, %e" %
      (np.nanmean(bin_HDO_H2O_20), np.nanstd(bin_HDO_H2O_20)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_HDO_H2O_45), np.nanstd(bin_HDO_H2O_45)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_HDO_H2O_31), np.nanstd(bin_HDO_H2O_31)))

print(" model 1: %e, %e" %
      (np.nanmean(bin_D2O_HDO_20), np.nanstd(bin_D2O_HDO_20)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_D2O_HDO_45), np.nanstd(bin_D2O_HDO_45)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_D2O_HDO_31), np.nanstd(bin_D2O_HDO_31)))


==> figures/initial_conditions_temp_126.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import numpy as np
import matplotlib.pyplot as plt
import os, sys, re
from glob import glob
import numpy.ma as ma
from multiprocessing import Pool
import multiprocessing.managers
from functools import partial


try:
    plt.style.use('mydefaultBiggerTick')
except IOError:
    print("Using default mpl style")

def read_data(vers):
    data = np.load('sink126_v%i_water.npz' % vers)
    H2O_gas = data['H2O_gas']
    HDO_gas = data['HDO_gas']
    D2O_gas = data['D2O_gas']
    ntot = data['ntot']
    rinit = data['rinit']
    rfinal = data['rfinal']
    time_stamps = data['time_stamps']

    HDO_H2O = HDO_gas/H2O_gas
    D2O_HDO = D2O_gas/HDO_gas

    ok_idx = np.invert(((H2O_gas < 0.0) | (HDO_gas < 0.0) | (
        D2O_gas < 0.0) | (H2O_gas > 1.0) | (HDO_gas > 1.0) | (D2O_gas > 1.0)))

    # PLOT
    bins = np.linspace(25000, 375000, 8)
    digitized = np.digitize(time_stamps[ok_idx], bins)
    # seems to make more sense to shift the values (due to how bins_mean is assigned):
    digitized = digitized-1
    bin_HDO_H2O, bin_D2O_HDO = [], []
    bin_std_HDO_H2O, bin_std_D2O_HDO = [], []
    n_for_bin = []
    bins_mean = [(bins[i]-bins[i-1])/2.0 + bins[i-1]
                 for i in range(1, len(bins))]
    for i in range(0, len(bins_mean)):
        mean = np.mean(HDO_H2O[digitized == i])
        std = np.std(HDO_H2O[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_HDO_H2O.append(mean)
        bin_std_HDO_H2O.append(std)
        n_for_bin.append(len(HDO_H2O[digitized == i]))
        mean = np.mean(D2O_HDO[digitized == i])
        std = np.std(D2O_HDO[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_D2O_HDO.append(mean)
        bin_std_D2O_HDO.append(std)
        
    bins_mean = np.array(bins_mean)
    X = bins_mean/1e3
    for i in range(len(bins_mean)):
        print("In bin with mean %.1f kyr, and width 50kyr, n: %i" %
              (bins_mean[i]/1e3, n_for_bin[i]))
        print("(HDO/H2O)gas: %e +- %e" % (bin_HDO_H2O[i], bin_std_HDO_H2O[i]))
        print("(D2O/HDO)gas: %e +- %e" % (bin_D2O_HDO[i], bin_std_D2O_HDO[i]))

    return X, bin_HDO_H2O, bin_D2O_HDO, bin_std_HDO_H2O, bin_std_D2O_HDO, n_for_bin




### -------------------------------------------------------
### Get masses

final_masses = np.load('./final_masses.npz')
final_masses = final_masses['arr_0']
mass72 = final_masses[72]
mass95 = final_masses[95]
mass126 = final_masses[126]

X_20, bin_HDO_H2O_20, bin_D2O_HDO_20, bin_std_HDO_H2O_20, bin_std_D2O_HDO_20, n_20 = read_data(20)
X_46, bin_HDO_H2O_46, bin_D2O_HDO_46, bin_std_HDO_H2O_46, bin_std_D2O_HDO_46, n_46 = read_data(35)
X_33, bin_HDO_H2O_33, bin_D2O_HDO_33, bin_std_HDO_H2O_33, bin_std_D2O_HDO_33, n_33 = read_data(43)


X_20 = X_20 - 100
X_46 = X_46 - 100
X_33 = X_33 - 100
############### PLOT ###################
colors = ['C0', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6', 'C7', 'C8', 'C9']
hatches = ['\\', '/']*20
props = dict(boxstyle='square', facecolor='white', alpha=1.0)

####################################
fig, ax = plt.subplots(2, 3, sharex='col', sharey='row', figsize=(14, 8))
fig.subplots_adjust(top=0.88, bottom=0.1, left=0.1,
                    right=0.98, wspace=0.0, hspace=0.1)
fig.suptitle(r'sink M048-I, mass: % 0.2f $\mathrm{M}_\odot$' % mass126)
#fig.suptitle('sink %.3i, mass: %.2f' % (nsink, final_masses[nsink]))
ax1 = ax[0, 0]
nvalues = len([i for i in bin_HDO_H2O_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax1.bar(X_20[i], bin_HDO_H2O_20[i], yerr=bin_std_HDO_H2O_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax1.set_ylabel(r'$f_{\mathrm{D}1}$')
ax1.set_title(r'prephase: $T = 10$~K', fontsize=20, pad=12)
ax1.set_yscale('log')
ax1.set_ylim([5e-4, 5e-3])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax2 = ax[0, 1]
nvalues = len([i for i in bin_HDO_H2O_46 if isinstance(i, float)])
for i in range(1, nvalues):
    ax2.bar(X_46[i], bin_HDO_H2O_46[i], yerr=bin_std_HDO_H2O_46[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax2.set_title(
    r'prephase: $T = 20$~K', fontsize=20, pad=12)
#plt.xlim([X[1], X[1+nvalues]])
########################
ax3 = ax[0, 2]
nvalues = len([i for i in bin_HDO_H2O_33 if isinstance(i, float)])
for i in range(1, nvalues):
    if np.isnan(bin_HDO_H2O_33[i]):
        continue
    ax3.bar(X_33[i], bin_HDO_H2O_33[i], yerr=bin_std_HDO_H2O_33[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])

ax3.set_title(
    r'prephase: $T = 30$~K', fontsize=20, pad=12)
########################
ax4 = ax[1, 0]
nvalues = len([i for i in bin_D2O_HDO_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax4.bar(X_20[i], bin_D2O_HDO_20[i], yerr=bin_std_D2O_HDO_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax4.set_ylabel(r'$f_{\mathrm{D}2}$')
ax4.set_yscale('log')
ax4.set_xlabel(r'time (kyr)')
#ax4.set_ylim([1e-5, 3.2e-2])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax5 = ax[1, 1]
nvalues = len([i for i in bin_D2O_HDO_46 if isinstance(i, float)])
for i in range(1, nvalues):
    ax5.bar(X_46[i], bin_D2O_HDO_46[i], yerr=bin_std_D2O_HDO_46[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax5.set_xlabel(r'time (kyr)')
########################
#plt.xlim([X[1], X[1+nvalues]])
ax6 = ax[1, 2]
nvalues = len([i for i in bin_D2O_HDO_33 if isinstance(i, float)])
for i in range(1, nvalues):
    if np.isnan(bin_D2O_HDO_33[i]):
        continue
    ax6.bar(X_33[i], bin_D2O_HDO_33[i], yerr=bin_std_D2O_HDO_33[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax6.set_xlabel(r'time (kyr)')
ax6.set_ylim([1e-3, 5e-2])

plt.savefig('DH_time_bars_temp_sink126.pdf')


print(" ######################## ")
print(" model 1: %e, %e" %
      (np.nanmean(bin_HDO_H2O_20), np.nanstd(bin_HDO_H2O_20)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_HDO_H2O_46), np.nanstd(bin_HDO_H2O_46)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_HDO_H2O_33), np.nanstd(bin_HDO_H2O_33)))

print(" model 1: %e, %e" %
      (np.nanmean(bin_D2O_HDO_20), np.nanstd(bin_D2O_HDO_20)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_D2O_HDO_46), np.nanstd(bin_D2O_HDO_46)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_D2O_HDO_33), np.nanstd(bin_D2O_HDO_33)))


==> figures/initial_conditions_time_126.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import numpy as np
import matplotlib.pyplot as plt
import os, sys, re
from glob import glob
import numpy.ma as ma
from multiprocessing import Pool
import multiprocessing.managers
from functools import partial


try:
    plt.style.use('mydefaultBiggerTick')
except IOError:
    print("Using default mpl style")

def read_data(vers):
    data = np.load('sink126_v%i_water.npz' % vers)
    H2O_gas = data['H2O_gas']
    HDO_gas = data['HDO_gas']
    D2O_gas = data['D2O_gas']
    ntot = data['ntot']
    rinit = data['rinit']
    rfinal = data['rfinal']
    time_stamps = data['time_stamps']

    HDO_H2O = HDO_gas/H2O_gas
    D2O_HDO = D2O_gas/HDO_gas

    ok_idx = np.invert(((H2O_gas < 0.0) | (HDO_gas < 0.0) | (
        D2O_gas < 0.0) | (H2O_gas > 1.0) | (HDO_gas > 1.0) | (D2O_gas > 1.0)))

    # PLOT
    bins = np.linspace(25000, 375000, 8)
    digitized = np.digitize(time_stamps[ok_idx], bins)
    # seems to make more sense to shift the values (due to how bins_mean is assigned):
    digitized = digitized-1
    bin_HDO_H2O, bin_D2O_HDO = [], []
    bin_std_HDO_H2O, bin_std_D2O_HDO = [], []
    n_for_bin = []
    bins_mean = [(bins[i]-bins[i-1])/2.0 + bins[i-1]
                 for i in range(1, len(bins))]
    for i in range(0, len(bins_mean)):
        mean = np.mean(HDO_H2O[digitized == i])
        std = np.std(HDO_H2O[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_HDO_H2O.append(mean)
        bin_std_HDO_H2O.append(std)
        n_for_bin.append(len(HDO_H2O[digitized == i]))
        mean = np.mean(D2O_HDO[digitized == i])
        std = np.std(D2O_HDO[digitized == i])
        #std = 0.434 * std/mean
        #std = np.power(10, std)
        bin_D2O_HDO.append(mean)
        bin_std_D2O_HDO.append(std)

    bins_mean = np.array(bins_mean)
    X = bins_mean/1e3
    for i in range(len(bins_mean)):
        print("In bin with mean %.1f kyr, and width 50kyr, n: %i" %
              (bins_mean[i]/1e3, n_for_bin[i]))
        print("(HDO/H2O)gas: %e +- %e" % (bin_HDO_H2O[i], bin_std_HDO_H2O[i]))
        print("(D2O/HDO)gas: %e +- %e" % (bin_D2O_HDO[i], bin_std_D2O_HDO[i]))

    return X, bin_HDO_H2O, bin_D2O_HDO, bin_std_HDO_H2O, bin_std_D2O_HDO




### -------------------------------------------------------
### Get masses

final_masses = np.load('./final_masses.npz')
final_masses = final_masses['arr_0']
mass72 = final_masses[72]
mass95 = final_masses[95]
mass126 = final_masses[126]

X_20, bin_HDO_H2O_20, bin_D2O_HDO_20, bin_std_HDO_H2O_20, bin_std_D2O_HDO_20 = read_data(20)
X_21, bin_HDO_H2O_21, bin_D2O_HDO_21, bin_std_HDO_H2O_21, bin_std_D2O_HDO_21 = read_data(21)
X_30, bin_HDO_H2O_30, bin_D2O_HDO_30, bin_std_HDO_H2O_30, bin_std_D2O_HDO_30 = read_data(30)

X_20 = X_20 - 100
X_21 = X_21 - 100
X_30 = X_30 - 100
############### PLOT ###################
colors = ['C0', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6', 'C7', 'C8', 'C9']
hatches = ['\\', '/']*20

####################################
fig, ax = plt.subplots(2, 3, sharex='col', sharey='row', figsize=(14, 8))
fig.subplots_adjust(top=0.88, bottom=0.1, left=0.1, right=0.98, wspace=0.0, hspace=0.1)
fig.suptitle(r'sink M048-I, mass: % 0.2f $\mathrm{M}_\odot$' % mass126)
#fig.suptitle('sink %.3i, mass: %.2f' % (nsink, final_masses[nsink]))
ax1 = ax[0, 0]
nvalues = len([i for i in bin_HDO_H2O_30 if isinstance(i, float)])
for i in range(1, nvalues):
    ax1.bar(X_30[i], bin_HDO_H2O_30[i], yerr=bin_std_HDO_H2O_30[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax1.set_ylabel(r'$f_{\mathrm{D}1}$')
ax1.set_title(r'prephase: 1 Myr', fontsize=20, pad=12)
ax1.set_yscale('log')
ax1.set_ylim([1e-4, 2e-3])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax2 = ax[0, 1]
nvalues = len([i for i in bin_D2O_HDO_21 if isinstance(i, float)])
for i in range(1, nvalues):
    ax2.bar(X_21[i], bin_HDO_H2O_21[i], yerr=bin_std_HDO_H2O_21[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax2.set_title(r'prephase: 2 Myr', fontsize=20, pad=12)
#plt.xlim([X[1], X[1+nvalues]])
########################
ax3 = ax[0, 2]
nvalues = len([i for i in bin_D2O_HDO_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax3.bar(X_20[i], bin_HDO_H2O_20[i], yerr=bin_std_HDO_H2O_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])

ax3.set_title(r'prephase: 3 Myr', fontsize=20, pad=12)
########################
ax4 = ax[1, 0]
nvalues = len([i for i in bin_HDO_H2O_30 if isinstance(i, float)])
for i in range(1, nvalues):
    ax4.bar(X_30[i], bin_D2O_HDO_30[i], yerr=bin_std_D2O_HDO_30[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
#for i in range(len(X)):
#    ax1.text(s='n: %i' % int(n_for_bin[i]), x=X[i]*1.005, y=np.nanmax(bin_HDO_H2O)*1.02)
ax4.set_ylabel(r'$f_{\mathrm{D}2}$')
ax4.set_yscale('log')
ax4.set_xlabel(r'time (kyr)')
#ax4.set_ylim([1e-5, 3.2e-2])
#plt.xlim([X[1], X[1+nvalues]])
########################
ax5 = ax[1, 1]
nvalues = len([i for i in bin_D2O_HDO_21 if isinstance(i, float)])
for i in range(1, nvalues):
    ax5.bar(X_21[i], bin_D2O_HDO_21[i], yerr=bin_std_D2O_HDO_21[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax5.set_xlabel(r'time (kyr)')
########################
#plt.xlim([X[1], X[1+nvalues]])
ax6 = ax[1, 2]
nvalues = len([i for i in bin_D2O_HDO_20 if isinstance(i, float)])
for i in range(1, nvalues):
    ax6.bar(X_20[i], bin_D2O_HDO_20[i], yerr=bin_std_D2O_HDO_20[i], color=colors[i],
            edgecolor='black', align='center', ecolor='black', capsize=8, width=50, hatch=hatches[i])
ax6.set_xlabel(r'time (kyr)')
ax6.set_ylim([1e-4, 4e-2])
#plt.tight_layout()
plt.savefig('DH_time_bars_pretime_sink126.pdf')


print(" ######################## ")
print(" model 1: %e, %e" %
      (np.nanmean(bin_HDO_H2O_30), np.nanstd(bin_HDO_H2O_30)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_HDO_H2O_21), np.nanstd(bin_HDO_H2O_21)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_HDO_H2O_20), np.nanstd(bin_HDO_H2O_20)))

print(" model 1: %e, %e" %
      (np.nanmean(bin_D2O_HDO_30), np.nanstd(bin_D2O_HDO_30)))
print(" model 2: %e, %e" %
      (np.nanmean(bin_D2O_HDO_21), np.nanstd(bin_D2O_HDO_21)))
print(" model 3: %e, %e" %
      (np.nanmean(bin_D2O_HDO_20), np.nanstd(bin_D2O_HDO_20)))

